Schwartz-Class Gabor Windows and the Balian-Low Classification

A lattice Gabor frame consists of a window function and its time-frequency shifts along a lattice. We classify the lattices that admit Schwartz-class and, equivalently, Feichtinger frame windows. Except for symplectically irrational lattices of critical covolume 1, we determine the lattice-dependent achievable window smoothness and decay using the scale of modulation spaces. For symplectically rational lattices, including the rational lattices typically used in digital applications, the classification is governed by an integer lattice parameter introduced herein, the symplectic index gap. Our results extend the classical and amalgam Balian-Low theorems. The companion paper "Tilings, Packings, and Smooth and Compactly Supported Gabor Windows" develops the associated tiling-packing theorem and compact-support constructions.

==> figures/generate_cubical_map_arrows.py <==
"""Reproduce the two arrow panels of the cubical-map figure in BalianLowWork-V19.

Run with Python 3, numpy and matplotlib. The panels use the exact formulas
(8.1), (9.4) and (9.7); arrows connect each point to its image, not a flow.
The smooth-step.pdf is now a standalone figure in Section 8.
The two map panels retain exactly the twelve starting points and images of V18.
"""
from __future__ import annotations

from itertools import combinations
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Rectangle

OUT = Path(__file__).resolve().parent
NUMBER_OF_POINTS = 12
BOUNDARY_MARGIN = 0.08
SELECTED_POINTS = np.array([
    [-0.38504409, -0.00504771],
    [ 0.38518974, -0.01486511],
    [-0.31766070,  0.00531714],
    [ 0.00612587,  0.41309056],
    [-0.00901724, -0.30102327],
    [ 0.21127643,  0.00644868],
    [-0.26987281,  0.29135594],
    [ 0.35947845, -0.30265792],
    [-0.23117299, -0.20599839],
    [ 0.26280103,  0.36441506],
    [-0.12895589, -0.10722232],
    [ 0.22743959,  0.09318443],
], dtype=float)



def varphi(t: np.ndarray) -> np.ndarray:
    """Evaluate the smooth step in logistic form to avoid underflow."""
    t = np.asarray(t, dtype=float)
    value = np.zeros_like(t)
    value[t >= 0.75] = 1.0
    active = (t > 0.25) & (t < 0.75)
    v = t[active]
    log_ratio = 1.0 / (3.0 - 4.0 * v) - 1.0 / (4.0 * v - 1.0)
    value[active] = np.exp(-np.logaddexp(0.0, -log_ratio))
    return value


def rho(x: np.ndarray, m: int) -> np.ndarray:
    """Evaluate the manuscript's scale; extend it by zero on S."""
    x = np.asarray(x, dtype=float)
    if x.ndim < 1 or not 1 <= m <= x.shape[-1]:
        raise ValueError("Require x[..., coordinate] and 1 <= m <= n.")
    # Reducing modulo integers also evaluates the zero set accurately.
    displacement = x - np.floor(x + 0.5)
    f = np.sin(np.pi * displacement) ** 2
    partial_sums = np.stack(
        [np.sum(f[..., list(I)], axis=-1)
         for I in combinations(range(x.shape[-1]), m)], axis=-1)
    singular = np.any(partial_sums == 0.0, axis=-1)
    safe_sums = np.where(partial_sums == 0.0, 1.0, partial_sums)
    value = 1.0 / (4.0 * np.pi * np.sqrt(m)) / np.sqrt(
        np.sum(1.0 / safe_sums, axis=-1))
    return np.where(singular, 0.0, value)


def rmap(x: np.ndarray, m: int) -> np.ndarray:
    """Evaluate r off S. NaN explicitly represents an undefined value on S."""
    x = np.asarray(x, dtype=float)
    k = np.floor(x + 0.5)
    scale = rho(x, m)
    safe_scale = np.where(scale > 0.0, scale, 1.0)
    value = k - 0.5 + varphi(0.5 + (x - k) / (2.0 * safe_scale[..., None]))
    return np.where((scale > 0.0)[..., None], value, np.nan)


def draw_panel(points: np.ndarray, m: int) -> dict:
    images = rmap(points, m)
    if not np.all(np.isfinite(images)):
        raise ValueError("An arrow's starting point lies on the exceptional set.")
    unique_images = np.unique(np.round(images, decimals=14), axis=0)
    fig, ax = plt.subplots(figsize=(3.25, 3.25))
    for x, rx in zip(points, images):
        ax.add_patch(FancyArrowPatch(tuple(x), tuple(rx),
                                    arrowstyle="-|>", mutation_scale=9,
                                    linewidth=0.75, shrinkA=3, shrinkB=3,
                                    zorder=2))
    ax.plot(points[:, 0], points[:, 1], linestyle="none", marker="o",
            markersize=3.4, zorder=4, label=r"$x$")
    ax.plot(unique_images[:, 0], unique_images[:, 1], linestyle="none",
            marker="s", fillstyle="none", markersize=4.7,
            markeredgewidth=1.0, zorder=5, label=r"$r(x)$")
    if m == 1:
        ax.plot([-0.5, 0.5, np.nan, 0.0, 0.0],
                [0.0, 0.0, np.nan, -0.5, 0.5],
                linestyle=":", linewidth=1.1, zorder=1, label=r"$S$")
    else:
        ax.plot([0.0], [0.0], linestyle="none", marker="+",
                markersize=7.0, markeredgewidth=1.2, zorder=5, label=r"$S$")
    ax.add_patch(Rectangle((-0.5, -0.5), 1.0, 1.0, fill=False,
                           linewidth=0.9, zorder=0))
    ax.set_aspect("equal", adjustable="box")
    ax.set(xlim=(-0.56, 0.56), ylim=(-0.56, 0.56),
           xlabel=r"$x_1$", ylabel=r"$x_2$",
           title=rf"$m={m}$: " + ("vertices" if m == 1 else "edges"))
    ticks = [-0.5, 0.0, 0.5]
    labels = [r"$-\frac{1}{2}$", r"$0$", r"$\frac{1}{2}$"]
    ax.set_xticks(ticks, labels)
    ax.set_yticks(ticks, labels)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.tick_params(length=0)
    fig.tight_layout(pad=0.5)
    stem = OUT / f"cubical-map-m{m}"
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(fig)
    boundary_count = np.sum(np.isclose(np.abs(images), 0.5, atol=1e-12), axis=1)
    assert np.all(boundary_count >= 3 - m)
    return {"points": points.tolist(), "images": images.tolist(),
            "number_of_arrows": len(points),
            "minimum_endpoint_coordinates": int(boundary_count.min())}


def chosen_points() -> np.ndarray:
    """Return the shared starting points used in both map panels.

    These twelve points stay away from the square boundary and show both
    vertex and edge targets under the exact map $r$.
    """
    return SELECTED_POINTS.copy()


def main() -> None:
    report = {}
    points = chosen_points()
    common_boundary_distances = 0.5 - np.max(np.abs(points), axis=1)
    common_axis_distances = np.min(np.abs(points), axis=1)
    for m in (1, 2):
        panel_report = draw_panel(points, m)
        distances = (np.min(np.abs(points), axis=1) if m == 1
                     else np.linalg.norm(points, axis=1))
        panel_report.update({
            "selection": "explicit shared starting points",
            "same_starting_points_used_in_both_panels": True,
            "minimum_distance_to_S": float(np.min(distances)),
            "minimum_distance_to_square_boundary": float(np.min(common_boundary_distances)),
            "minimum_distance_to_axes": float(np.min(common_axis_distances)),
            "required_boundary_distance": BOUNDARY_MARGIN,
        })
        assert len(points) == NUMBER_OF_POINTS
        assert np.min(common_axis_distances) > 0.0
        assert np.min(common_boundary_distances) >= BOUNDARY_MARGIN - 1e-14
        report[f"m{m}"] = panel_report
    rng = np.random.default_rng(20261002)
    x = rng.uniform(-0.49, 0.49, (4000, 2))
    v = rng.integers(-3, 4, size=x.shape)
    for m in (1, 2):
        err = np.max(np.abs(rmap(x + v, m) - rmap(x, m) - v))
        report[f"m{m}"]["translation_max_absolute_error"] = float(err)
        assert err < 1e-10
    transition = rmap(np.array([[0.004, 0.30]]), 2)[0]
    assert 0.0 < transition[0] < 0.5 and np.isclose(transition[1], 0.5)
    report["transition_example"] = {"point": [0.004, 0.30],
                                    "image": transition.tolist()}
    report["note"] = "Numerical checks support the illustrations; the manuscript contains the proofs."
    (OUT / "cubical-map-arrow-checks.json").write_text(json.dumps(report, indent=2) + "\n")
    print("Created the two the cubical-map figure arrow panels with shared starting points and their point/image data.")


if __name__ == "__main__":
    main()


==> figures/generate_figures.py <==
"""Reproduce the numerical plots in BalianLowTheThird-V13.

Requires Python 3, numpy, matplotlib.  Each panel is a separate figure;
LaTeX assembles the panels. No random choice is used to define the plots.
"""
from pathlib import Path
from itertools import combinations
import json
import argparse
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.close("all")

OUT = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--only-scalar', action='store_true',
                    help='Regenerate only the four H/F_flat panels and consistency checks.')
args = parser.parse_args()

def varphi(t):
    """The manuscript's fixed smooth step, evaluated stably."""
    x = np.asarray(t, dtype=float)
    out = np.zeros_like(x)
    out[x >= .75] = 1.0
    active = (x > .25) & (x < .75)
    z = x[active]
    logratio = 1 / (3 - 4*z) - 1 / (4*z - 1)
    # Logistic form avoids underflow of both flat factors.
    out[active] = np.exp(-np.logaddexp(0., -logratio))
    return out

def rho(x, m):
    """x[...,i] are normalized coordinates; m is codimension."""
    x = np.asarray(x, dtype=float)
    n = x.shape[-1]
    if not 1 <= m <= n:
        raise ValueError('Require 1 <= m <= n.')
    f = np.sin(np.pi*x)**2
    sums = np.stack([np.sum(f[..., I],axis=-1) for I in combinations(range(n), m)],axis=-1)
    singular = np.any(sums <= 1.e-28,axis=-1)
    positive = np.where(sums <= 1.e-28, 1., sums)
    val = 1/(4*np.pi*np.sqrt(m))*np.sum(1/positive,axis=-1)**(-.5)
    return np.where(singular,0.,val)

def rmap(x,m):
    x = np.asarray(x,dtype=float)
    k = np.floor(x+.5)
    scale=rho(x,m)
    denom=np.where(scale > 0, scale,1.)
    r=k-.5+varphi(.5+(x-k)/(2*denom[...,None]))
    return np.where((scale>0)[...,None],r,np.nan)

def h(u,eta):
    u,eta=np.broadcast_arrays(u,eta)
    k=np.floor(u); t=u-k
    return np.exp(2j*np.pi*k*eta)*(1-varphi(t)+varphi(t)*np.exp(2j*np.pi*eta))

def Fseed(u,eta):
    return np.exp(-1j*np.pi*u)*h(u+.5,eta+.5)

def H(u,eta):
    a=Fseed(u,eta); abs_a=np.abs(a)
    return np.divide(a,abs_a,out=np.full_like(a,np.nan+1j*np.nan),where=abs_a>1.e-13)

def Fflat(u,eta,m):
    points=np.stack(np.broadcast_arrays(u,eta),axis=-1)
    r=rmap(points,m)
    return np.exp(2j*np.pi*points[...,0]*(points[...,1]-r[...,1]))*H(r[...,0],r[...,1])

def save_panel(fig,name):
    fig.savefig(OUT/(name+'.pdf'),bbox_inches='tight')
    fig.savefig(OUT/(name+'.png'),dpi=145,bbox_inches='tight')
    plt.close(fig)

if not args.only_scalar:
    # The common smooth step and the n=3,m=2 cubical-map slice.
    t=np.linspace(-.15,1.15,1801)
    fig,ax=plt.subplots(figsize=(3.25,2.55))
    ax.plot(t,varphi(t),linewidth=1.6)
    ax.set(xlabel=r'$t$',title=r'$\varphi(t)$',xlim=(-.1,1.1),ylim=(-.08,1.08))
    ax.set_xticks([0,.25,.5,.75,1]);ax.set_xticklabels(['0',r'$\frac{1}{4}$',r'$\frac{1}{2}$',r'$\frac{3}{4}$','1'])
    ax.grid(True,alpha=.2);fig.tight_layout();save_panel(fig,'smooth-step')
    for halfwidth,name,title in [(.5,'cubical-slice',r'$r_1(t,\frac{1}{4},\frac{1}{4})$'),(.035,'cubical-slice-zoom','Transition detail')]:
        t=np.linspace(-halfwidth,halfwidth,3001)
        x=np.stack([t,np.full_like(t,.25),np.full_like(t,.25)],axis=-1)
        y=rmap(x,2)[:,0]
        fig,ax=plt.subplots(figsize=(3.25,2.55))
        ax.plot(t,y,linewidth=1.6)
        ax.set(xlabel=r'$t$',title=title,xlim=(-halfwidth,halfwidth),ylim=(-.56,.56))
        ax.set_yticks([-.5,0,.5]);ax.set_yticklabels([r'$-\frac{1}{2}$','0',r'$\frac{1}{2}$'])
        ax.grid(True,alpha=.2);fig.tight_layout();save_panel(fig,name)

# Four phase portraits. Pixels are centers; exact singular points are omitted.
count=801
coordinates=np.linspace(-.5,.5,count)
u,eta=np.meshgrid(coordinates,coordinates)
base=H(u,eta)
for m in (1,2):
    distance_to_faces=.5-np.abs(np.stack([u,eta],axis=-1))
    near=(np.max(distance_to_faces,axis=-1)<.10) if m==1 else (np.min(distance_to_faces,axis=-1)<.10)
    data=[('H',np.where(near,np.angle(base),np.nan),r'$\arg H$ near the vertices' if m==1 else r'$\arg H$ near the edges'),
          ('F',np.angle(Fflat(u,eta,m)),rf'$\arg F_{{\mathrm{{flat}}}}^{{({m})}}$ ($m={m}$)')]
    for symbol,values,title in data:
        fig,ax=plt.subplots(figsize=(3.35,3.0))
        im=ax.imshow(np.ma.masked_invalid(values),origin='lower',extent=(-.5,.5,-.5,.5),vmin=-np.pi,vmax=np.pi,interpolation='nearest')
        ax.set(xlabel=r'$u$',ylabel=r'$\eta$',title=title)
        ticks=[-.5,0,.5];labels=[r'$-\frac{1}{2}$','0',r'$\frac{1}{2}$']
        ax.set_xticks(ticks);ax.set_xticklabels(labels);ax.set_yticks(ticks);ax.set_yticklabels(labels)
        cbar=fig.colorbar(im,ax=ax,shrink=.81,pad=.04,ticks=[-np.pi,-np.pi/2,0,np.pi/2,np.pi])
        cbar.ax.set_yticklabels([r'$-\pi$',r'$-\pi/2$','0',r'$\pi/2$',r'$\pi$'])
        fig.tight_layout();save_panel(fig,f'scalar-{symbol}-m{m}')

# Numerical consistency checks of the displayed formulas (not a proof certificate).
rng=np.random.default_rng(9281)
x=rng.uniform(-.48,.48,(2500,2)); shifts=rng.integers(-2,3,(2500,2))
checks={}
for m in (1,2):
    original=Fflat(x[:,0],x[:,1],m)
    translated=Fflat(x[:,0]+shifts[:,0],x[:,1]+shifts[:,1],m)
    checks[f'm{m}_unit_modulus_max_error']=float(np.nanmax(np.abs(np.abs(original)-1)))
    checks[f'm{m}_zak_max_error']=float(np.nanmax(np.abs(translated-np.exp(2j*np.pi*shifts[:,0]*x[:,1])*original)))
    checks[f'm{m}_r_equivariance_max_error']=float(np.nanmax(np.abs(rmap(x+shifts,m)-rmap(x,m)-shifts)))
    saturated=np.isclose(np.abs(rmap(x,m)),.5,atol=1e-12)
    checks[f'm{m}_minimum_saturated_coordinates']=int(np.min(saturated.sum(axis=-1)))
step_test=np.linspace(-.1,1.1,5001)
checks['step_symmetry_max_error']=float(np.max(np.abs(varphi(step_test)+varphi(1-step_test)-1)))
(OUT/'numerical-checks.json').write_text(json.dumps(checks,indent=2)+'\n')
print('Generated four H/F_flat panels and consistency checks.' if args.only_scalar else 'Generated seven PDF panels and consistency checks.')


==> figures/generate_v27_figures.py <==
#!/usr/bin/env python3
"""Compute the V27 shell and refinement illustrations from the manuscript formulas.

Each panel is its own matplotlib Figure; the TeX inputs assemble the panels.
No hand-drawn targets, principal-argument unwrapping, or image tracing is used.
The shell comparison uses the one-dimensional specialization n=m=1.
The refinement plots have exactly the real values in the old Figure 10,
expressed as the normalized continuous arguments of the current V_{j,a}.
"""
from __future__ import annotations

import json
import logging
from pathlib import Path
from typing import Any

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
META = {"Creator": "BalianLowWork-V27: generate_v27_figures.py", "CreationDate": None, "ModDate": None}
# Distinct colors were requested for the five shell functions. The same key is
# used for each function and its composition in the two panels.
SHELL_COLORS = ("#0072B2", "#D55E00", "#009E73", "#CC79A7", "#E69F00")
SHELL_STYLES = ((0, (7, 3)), (0, (1, 2)), "-", "-", "-")


def varphi(t: np.ndarray | float) -> np.ndarray:
    """Fixed step theta(4t-1)/(theta(4t-1)+theta(3-4t))."""
    a = np.asarray(t, dtype=float)
    value = np.zeros_like(a)
    value[a >= 0.75] = 1.0
    active = (a > 0.25) & (a < 0.75)
    v = a[active]
    log_ratio = 1.0/(3.0-4.0*v) - 1.0/(4.0*v-1.0)
    value[active] = np.exp(-np.logaddexp(0.0, -log_ratio))
    return value


def zeta_j(tau: np.ndarray | float, j: int) -> np.ndarray:
    """zeta_j(tau)=varphi(2(tau-j)+1/2)-varphi(2(tau-j-1)+1/2)."""
    tau = np.asarray(tau, dtype=float)
    return varphi(2*(tau-j)+0.5)-varphi(2*(tau-j-1)+0.5)


def rho_1d(x: np.ndarray | float) -> np.ndarray:
    """Exact specialization of the reciprocal-sum scale to n=m=1."""
    x = np.asarray(x, dtype=float)
    distance = np.abs(x-np.rint(x))
    return np.sin(np.pi*distance)/(4*np.pi)


def tau_1d(x: np.ndarray | float) -> np.ndarray:
    rho = rho_1d(x)
    value = np.full_like(rho, np.inf)
    positive = rho > 0
    value[positive] = -np.log2(rho[positive])
    return value


def signs(last_index: int) -> np.ndarray:
    if last_index < 0:
        raise ValueError("last_index must be nonnegative")
    r = np.ones(last_index+1, dtype=np.int64)
    for k in range(1, last_index+1):
        r[k] = r[k//2] * (-1 if (k % 2 and (k//2) % 2) else 1)
    return r


def cell_data(x: np.ndarray, j: int) -> tuple[np.ndarray, ...]:
    """Cell index, local coordinate, signs, delta, b, and cumulative delta."""
    x = np.asarray(x, dtype=float)
    if j < 0 or np.any((x < 0) | (x > 1)):
        raise ValueError("Use j>=0 and 0<=x<=1.")
    N = 2**j
    r = signs(N)
    k_all = np.arange(N)
    parity = np.where(k_all % 2 == 0, 1, -1)
    b = (1-parity)//2
    delta = parity*(1-r[:-1]*r[1:])//2
    q = np.r_[0, np.cumsum(delta)]
    k = np.minimum(np.floor(N*x).astype(np.int64), N-1)
    t = N*x-k
    return k, t, r, delta, b, q


def continuous_argument_over_pi(x: np.ndarray, j: int, a: float) -> np.ndarray:
    """arg_c V_{j,a}/pi, normalized to 0 at x=0 by exact cumulative increments.

    The cumulative height q_k=sum_{l<k}delta_l is internal numerical data,
    not an additional object introduced into the manuscript proof.
    """
    if not 0 <= a <= 1:
        raise ValueError("a must lie in [0,1].")
    k, t, r, delta, b, q = cell_data(x, j)
    T = (1-a)*varphi(t)+a*varphi(2*t-1)
    E = a*(varphi(2*t-1)-varphi(2*t))
    return (-1)**j*(q[k]+delta[k]*T+b[k]*E)


def direct_V(x: np.ndarray, j: int, a: float) -> np.ndarray:
    """Direct evaluation of (11.5), independent of the continuous-argument height."""
    k, t, r, delta, b, q = cell_data(x, j)
    T = (1-a)*varphi(t)+a*varphi(2*t-1)
    E = a*(varphi(2*t-1)-varphi(2*t))
    return r[k]*np.exp(1j*np.pi*(-1)**j*(delta[k]*T+b[k]*E))


def legacy_argument_over_pi(x: np.ndarray, j: int) -> np.ndarray:
    """Old Figure 10: Phi_j/pi, evaluated from its specified integer lifts."""
    k, t, r, delta, b, q = cell_data(x, j)
    return (-1)**j*((1-varphi(t))*q[k]+varphi(t)*q[k+1])


def setup_axes(height: float = 2.6) -> tuple[Any, Any]:
    fig = plt.figure(figsize=(3.2, height))
    ax = fig.add_axes((0.19, 0.20, 0.78, 0.66))
    ax.tick_params(labelsize=9, width=0.55, length=3)
    for spine in ax.spines.values():
        spine.set_linewidth(0.55)
    return fig, ax


def finish(fig: Any, stem: str) -> None:
    fig.savefig(HERE/f"{stem}.pdf", metadata=META)
    fig.savefig(HERE/f"{stem}.png", dpi=220)
    plt.close(fig)


def generate_shells() -> dict[str, Any]:
    t = np.linspace(0.70,6.30,11201)
    x = np.linspace(0,1,12001)
    tx = tau_1d(x)
    weights = np.stack([zeta_j(t,j) for j in range(1,6)])
    compositions = np.stack([zeta_j(tx,j) for j in range(1,6)])
    for right in (False,True):
        fig, ax = setup_axes(2.7)
        domain, values = (x,compositions) if right else (t,weights)
        for j,c,style,value in zip(range(1,6),SHELL_COLORS,SHELL_STYLES,values):
            ax.plot(domain,value,color=c,linestyle=style,linewidth=1.55,label=f"$j={j}$",
                    zorder=5-j if right and j<=2 else 2)
        ax.set_ylim(-0.065,1.10)
        ax.set_yticks([0,0.5,1], ["0",r"$\frac{1}{2}$","1"])
        ax.set_ylabel(r"$\zeta_j(\tau(x))$" if right else r"$\zeta_j(t)$",fontsize=11)
        ax.set_xlabel(r"$x$" if right else r"$t$",fontsize=11,labelpad=1.5)
        if right:
            ax.set_xlim(0,1)
            ax.set_xticks([0,0.25,0.5,0.75,1],["0",r"$\frac{1}{4}$",r"$\frac{1}{2}$",r"$\frac{3}{4}$","1"])
            ax.text(0.5,0.15,r"$\zeta_1\circ\tau=\zeta_2\circ\tau=0$",ha="center",fontsize=9)
            ax.set_title(r"(b) Composition with $\tau$, $n=m=1$",fontsize=10.4,pad=17)
        else:
            ax.set_xlim(0.7,6.3)
            ax.set_xticks(range(1,7))
            ax.set_title(r"(a) Shell weights $\zeta_j$",fontsize=10.4,pad=17)
        ax.legend(loc="lower center",bbox_to_anchor=(0.5,1.015),ncol=5,
                  frameon=False,fontsize=7.4,handlelength=1.25,
                  columnspacing=0.55,handletextpad=0.3,borderaxespad=0)
        finish(fig,"shell-compositions" if right else "shell-weights")
    # The range 1..5 is deliberately NOT rescaled to make the zero functions
    # artificially visible. Their actual values are recorded and checked.
    assert np.all(weights>=0) and np.all(weights<=1)
    assert np.all(compositions>=0) and np.all(compositions<=1)
    assert np.max(np.abs(compositions[:2])) == 0.0
    off = np.isfinite(tx)
    partition = np.sum(np.stack([zeta_j(tx[off],j) for j in range(3,70)]),axis=0)
    err = float(np.max(np.abs(partition-1)))
    assert err<2e-14
    np.savez_compressed(HERE/'v27-shell-plot-data.npz',t=t,zeta=weights,x=x,tau=tx,composition=compositions)
    return {
        "model":"n=m=1; rho(x)=|sin(pi*x)|/(4*pi); tau(x)=-log2(rho(x))",
        "j":[1,2,3,4,5],"x_domain":[0,1],
        "minimum_tau":float(np.min(tx)),
        "identically_zero_compositions":[1,2],
        "composition_values_at_integers":"continuous zero extension for each fixed j",
        "partition_max_absolute_error":err,
        "composition_maxima":{str(j):float(np.max(compositions[j-1])) for j in range(1,6)},
        "note":"Higher j are active closer to the integers; only the requested five are shown."
    }


def generate_refinement() -> dict[str, Any]:
    x = np.linspace(0,1,8193)
    x10 = np.linspace(0,1,2**17+1)  # 128 evaluations per resolution-10 cell.
    coarse = continuous_argument_over_pi(x,3,0)
    fine = continuous_argument_over_pi(x,4,0)
    mid = continuous_argument_over_pi(x,3,0.5)
    dense = continuous_argument_over_pi(x10,10,0)
    nodes = np.arange(9)/8
    common = continuous_argument_over_pi(nodes,3,0)
    new_nodes = np.arange(1,16,2)/16
    all_values = [coarse,fine,mid,dense]
    titles = [r"(a) $V_{3,0}$",r"(b) $V_{4,0}=V_{3,1}$",
              r"(c) Midpoint interpolation $V_{3,1/2}$",r"(d) $V_{10,0}$"]
    stems = ['phase-resolution-3','phase-resolution-4','phase-midpoint','phase-resolution-10']
    for panel in range(4):
        fig, ax = setup_axes(2.48)
        # A deeper bottom margin keeps the fractions below x-axis ticks clear.
        ax.set_position((0.19,0.20,0.78,0.63))
        if panel==2:
            ax.plot(x,coarse,linestyle='--',linewidth=1.0,label=r'$V_{3,0}$')
            ax.plot(x,fine,linestyle=':',linewidth=1.0,label=r'$V_{4,0}$')
            ax.plot(x,mid,linewidth=1.55,label=r'$V_{3,1/2}$')
            ax.legend(loc='upper center',bbox_to_anchor=(0.52,1),fontsize=7.8,frameon=False,
                      handlelength=1.8,labelspacing=0.23,borderaxespad=0.5)
        else:
            ax.plot(x10 if panel==3 else x,all_values[panel],linewidth=0.55 if panel==3 else 1.4)
        ax.scatter(nodes,common,s=13,zorder=5,linewidths=0.35)
        if panel==1:
            ax.plot(new_nodes,continuous_argument_over_pi(new_nodes,4,0),
                    linestyle='none',marker='o',markersize=3.8,
                    markerfacecolor='none',markeredgewidth=0.8,zorder=6)
        ax.set_xlim(0,1)
        ax.set_xticks([0,0.25,0.5,0.75,1],["0",r"$\frac{1}{4}$",r"$\frac{1}{2}$",r"$\frac{3}{4}$","1"])
        ax.set_ylim((-2.4,3.4) if panel==3 else (-1.22,1.22))
        ax.set_yticks([-2,-1,0,1,2,3] if panel==3 else [-1,0,1])
        ax.set_xlabel(r'$x$',fontsize=11,labelpad=1.5)
        ax.set_ylabel(r'$\arg_{\mathrm{c}}V(x)/\pi$',fontsize=10.5,labelpad=4)
        ax.set_title(titles[panel],fontsize=10.4,pad=7)
        finish(fig,stems[panel])
    # Independent checks against the actual complex-valued formula and against
    # the older Figure 10's real-lift definition, over multiple resolutions.
    errors={}
    for j in [0,1,2,3,4,7,10]:
        xx = np.linspace(0,1,2**max(j,5)*128+1)
        errors[f"legacy_j{j}"]=float(np.max(np.abs(continuous_argument_over_pi(xx,j,0)-legacy_argument_over_pi(xx,j))))
        errors[f"refinement_j{j}"]=float(np.max(np.abs(continuous_argument_over_pi(xx,j,1)-continuous_argument_over_pi(xx,j+1,0))))
        for a in [0,0.25,0.5,0.75,1]:
            cc=continuous_argument_over_pi(xx,j,a)
            errors[f"exponential_j{j}_a{a}"]=float(np.max(np.abs(np.exp(1j*np.pi*cc)-direct_V(xx,j,a))))
            interp=(1-a)*legacy_argument_over_pi(xx,j)+a*legacy_argument_over_pi(xx,j+1)
            errors[f"linear_lift_j{j}_a{a}"]=float(np.max(np.abs(cc-interp)))
            assert np.max(np.abs(cc[[0,-1]]))<1e-14
    assert max(errors.values())<1e-11
    assert np.allclose(mid,(coarse+fine)/2,atol=1e-14,rtol=0)
    for j in [3,4,10]:
        assert np.array_equal(continuous_argument_over_pi(nodes,j,0),common)
    np.savez_compressed(HERE/'v27-phase-plot-data.npz',x=x,coarse=coarse,fine=fine,midpoint=mid,x10=x10,resolution10=dense,common_nodes=nodes,common_arguments=common)
    return {
        "source_illustration":"Figure 10, Arxiv-Update-1.tex, label rs:fig:phases",
        "current_curves":["arg_c V_{3,0}/pi","arg_c V_{4,0}/pi = arg_c V_{3,1}/pi","arg_c V_{3,1/2}/pi","arg_c V_{10,0}/pi"],
        "continuous_argument":"normalized to vanish at x=0; not the principal argument",
        "first_ten_signs":signs(9).tolist(),
        "resolution10_range_over_pi":[float(np.min(dense)),float(np.max(dense))],
        "maximum_verification_error":max(errors.values()),
        "verification_errors":errors,
        "common_node_values_over_pi":common.tolist(),
        "original_curves_preserved":"At a=0 these equal Phi_j/pi from the attachment; the a=1/2 curve equals (Phi_3+Phi_4)/(2*pi)."
    }


def main() -> None:
    logging.getLogger('fontTools.ttLib.tables._h_e_a_d').setLevel(logging.ERROR)
    plt.rcParams.update({'font.family':'serif','mathtext.fontset':'cm','font.size':10,
                         'pdf.fonttype':42,'path.simplify':False})
    result={'shells':generate_shells(),'refinement':generate_refinement()}
    result['step_symmetry_error']=float(np.max(np.abs(varphi(np.linspace(0,1,10001))+varphi(1-np.linspace(0,1,10001))-1)))
    assert result['step_symmetry_error']<1e-13
    (HERE/'v27-figure-checks.json').write_text(json.dumps(result,indent=2)+'\n')
    print('Created the shell-weight panels and the four phase-refinement panels.')
    print('Rudin--Shapiro signs r_0,...,r_9:',result['refinement']['first_ten_signs'])
    print('The j=1 and j=2 composed shell weights are identically zero.')
    print('Maximum phase identity check error:',result['refinement']['maximum_verification_error'])

if __name__=='__main__':
    main()


==> figures/repack_rho_columns.py <==
"""Tighten the two columns of the existing rho figure without replotting data.

Run from any directory with Python 3 and PyMuPDF installed.  The input is the
unchanged V18 figure under original-figures/. Only an empty vertical band is
removed; both columns retain their original vector objects and original scale.
"""
from pathlib import Path
import json
import fitz

ROOT = Path(__file__).resolve().parent.parent
SOURCE = ROOT / 'original-figures' / 'PostArxiv-Rho-V5-wide.pdf'
TARGET = ROOT / 'PostArxiv-Rho-V5.pdf'
LEFT_END = 210.0
RIGHT_START = 280.0


def main() -> None:
    if not SOURCE.is_file():
        raise FileNotFoundError(SOURCE)
    with fitz.open(SOURCE) as original:
        if len(original) != 1:
            raise ValueError('Expected the original one-page four-panel rho figure.')
        page = original[0]
        w, h = page.rect.width, page.rect.height
        if not 0 < LEFT_END < RIGHT_START < w:
            raise ValueError('Invalid central gutter bounds.')
        # Verify the removed band is blank at 300 dpi, independent of the plots.
        band = page.get_pixmap(matrix=fitz.Matrix(300 / 72, 300 / 72),
                               clip=fitz.Rect(LEFT_END, 0, RIGHT_START, h),
                               colorspace=fitz.csRGB, alpha=False)
        if min(band.samples) < 250:
            raise ValueError('The selected central band contains visible content.')
        result = fitz.open()
        new = result.new_page(width=w - (RIGHT_START - LEFT_END), height=h)
        new.show_pdf_page(fitz.Rect(0, 0, LEFT_END, h), original, 0,
                          clip=fitz.Rect(0, 0, LEFT_END, h))
        new.show_pdf_page(fitz.Rect(LEFT_END, 0, w-(RIGHT_START-LEFT_END), h),
                          original, 0, clip=fitz.Rect(RIGHT_START, 0, w, h))
        result.set_metadata({'title': 'The scale rho: tightened column spacing',
                             'subject': 'Unchanged vector panels; 70 pt of empty gutter removed'})
        result.save(TARGET, garbage=4, deflate=True)
        result.close()
    report = {'source': str(SOURCE.relative_to(ROOT)),
              'output': str(TARGET.relative_to(ROOT)),
              'removed_band_pt': [LEFT_END, RIGHT_START],
              'removed_width_pt': RIGHT_START - LEFT_END,
              'source_dimensions_pt': [w, h],
              'new_dimensions_pt': [w-(RIGHT_START-LEFT_END), h],
              'blank_band_check_dpi': 300,
              'blank_band_min_channel': min(band.samples),
              'method': 'Reposition the original vector columns; no replotting, no data changes.'}
    (ROOT/'figures/rho-layout-checks.json').write_text(json.dumps(report, indent=2)+'\n')
    print('Removed 70 pt of empty central whitespace from the rho figure.')


if __name__ == '__main__':
    main()

